Feedback-Controlled Sequential Lasso Screening

One way to solve lasso problems when the dictionary does not fit into available memory is to first screen the dictionary to remove unneeded features. Prior research has shown that sequential screening methods offer the greatest promise in this endeavor. Most existing work on sequential screening targets the context of tuning parameter selection, where one screens and solves a sequence of $N$ lasso problems with a fixed grid of geometrically spaced regularization parameters. In contrast, we focus on the scenario where a target regularization parameter has already been chosen via cross-validated model selection, and we then need to solve many lasso instances using this fixed value. In this context, we propose and explore a feedback controlled sequential screening scheme. Feedback is used at each iteration to select the next problem to be solved. This allows the sequence of problems to be adapted to the instance presented and the number of intermediate problems to be automatically selected. We demonstrate our feedback scheme using several datasets including a dictionary of approximate size 100,000 by 300,000.

==> screeningerror/plotoferror.m <==
clear all
fs=18;
lw=2;
ms=7;

lamold=0.95;
lamnew=0.5;
Dlam=(1/lamnew-1/lamold);
yold=[0 -1]/lamold;
ynew=[0 -1]/lamnew;
tht=[0.25 -0.25];
rho=0.15;
atp=[-1 1]/sqrt(2);
del=atan(atp(2)/atp(1));

alp=del:0.01:del+pi;
x0=cos(alp);
y0=sin(alp);

radold=norm(tht-yold);
radnew=norm(tht-ynew);

for fignum=1:1:3
    figure(fignum)
    clf
    
    % yold
    plot(yold(1), yold(2), 'ok','MarkerSize',ms,'MarkerFaceColor','k')
    hold on
    % ynew
    plot(ynew(1), ynew(2), 'ok','MarkerSize',ms,'MarkerFaceColor','k')
    % line yold to ynew
    plot([ynew(1) yold(1)],[ynew(2)-0.1 yold(2)+0.1],'k--','LineWidth',lw)
    % tht
    plot(tht(1),tht(2),'ob','MarkerSize',ms,'MarkerFaceColor','b')
    % yold to tht and ynew to tht
    plot([yold(1) tht(1)],[yold(2) tht(2)],'b--','LineWidth',lw)
    plot([ynew(1) tht(1)],[ynew(2) tht(2)],'r--','LineWidth',lw)
    
    % one active atom
    plot(tht(1)+1*[atp(1) -atp(1)],tht(2)+1*[atp(2) -atp(2)],'k-','LineWidth',lw)
    
    if fignum == 1
        % ideal sperical bound
        gam=4*pi/16:0.1:10*pi/16;
        x1=cos(gam);
        y1=sin(gam);
        plot(ynew(1)+radnew*x1,ynew(2)+radnew*y1,'r-','LineWidth',2)
        % ideal separating hyperplane
        dir=(tht-yold)/norm(tht-yold);
        thtp=1.0*[dir(2) -dir(1)];
        plot([tht(1)-thtp(1) tht(1)+thtp(1)],[tht(2)-thtp(2) tht(2)+thtp(2)],'b-','LineWidth',lw)
        % ideal non expansive spherical bound
        plot(tht(1)+(Dlam)*x0,tht(2)+(Dlam)*y0,'g-','LineWidth',lw)
        %label thh
        text(tht(1)-0.02,tht(2)+0.07,'$\hat\theta_{k-1}$','interpreter','latex','FontSize',fs)
    end
    
    if fignum == 2
        % feasible locations for thh
        gam=1*pi/16:0.1:8*pi/16;
        x1=cos(gam);
        y1=sin(gam);
        plot(yold(1)+radold*x1, yold(2)+radold*y1, 'b--','LineWidth',2)
        % error sphere
        plot(tht(1)+rho*x0,tht(2)+rho*y0,'m-','LineWidth',2)
        % ideal spherical bound
        gam=6*pi/16:0.1:9*pi/16;
        x1=cos(gam);
        y1=sin(gam);
        plot(ynew(1)+radnew*x1,ynew(2)+radnew*y1,'r-','LineWidth',2)
        % corner point on active atom
        c1=tht-rho*atp;
        plot(c1(1), c1(2), 'ok','MarkerSize',ms,'MarkerFaceColor','k')
        % ideal separating hyperplane
%         dir=(tht-yold)/norm(tht-yold);
%         thtp=1.0*[dir(2) -dir(1)];
%         plot([tht(1)-thtp(1) tht(1)+thtp(1)],[tht(2)-thtp(2) tht(2)+thtp(2)],'b-.','LineWidth',lw)
%         dir=(c1-yold)/norm(c1-yold);
%         c1p=1.0*[dir(2) -dir(1)];
%         plot([c1(1)-c1p(1) c1(1)+c1p(1)],[c1(2)-c1p(2) c1(2)+c1p(2)],'b-.','LineWidth',lw)        
        
        % new bounding sphere
        %plot(ynew(1)+(radnew+rho)*x1,ynew(2)+(radnew+rho)*y1,'r--','LineWidth',lw)
        % new non expansive spherical bound
        %plot(tht(1)+(Dlam+rho)*x0,tht(2)+(Dlam+rho)*y0,'g--','LineWidth',lw)
        text(tht(1)-0.02,tht(2)+0.07,'$\tilde\theta_{k-1}$','interpreter','latex','FontSize',fs)
    end


    if fignum==3
        M=15;
        for j=1:M;
            frac=(j-1)/(M-1);
            z=tht+frac*(c1-tht);
            d=yold-z;
            zp=2.0*[d(2) -d(1)];
            plot([z(1)-zp(1) z(1)+zp(1)],[z(2)-zp(2) z(2)+zp(2)],'b-') 
        end
        
%         M=30;
%         for bet=[0:-1:-(M)]*2*pi/M
%             z=tht+rho*[cos(bet) sin(bet)];
%             %plot(z(1),z(2),'or','MarkerSize',6,'MarkerFaceColor','r')
%             d=(z-yold)/norm(z-yold);
%             zp=7.0*rho*[d(2) -d(1)];
%             plot([z(1)-zp(1) z(1)+zp(1)],[z(2)-zp(2) z(2)+zp(2)],'b-')
%         end
        % ideal spherical bound
        gam=3*pi/16:0.1:9*pi/16;
        x1=cos(gam);
        y1=sin(gam);
        plot(ynew(1)+radnew*x1,ynew(2)+radnew*y1,'r-','LineWidth',2)
        text(tht(1)-0.02,tht(2)+0.07,'$\tilde\theta_{k-1}$','interpreter','latex','FontSize',fs)
    end
    
% Labels    
text(ynew(1)-0.27,ynew(2),'$y/\lambda_{k}$','interpreter','latex','FontSize',fs)
text(yold(1)-0.27,yold(2),'$y/\lambda_{k-1}$','interpreter','latex','FontSize',fs)


axis equal
hold off
end




